MP net as Abstract Model of Communication for Message-passing Applications

MP net is a formal model specifically designed for the field of parallel applications that use a message passing interface. The main idea is to use MP net as a comprehensible way of presenting the actual structure of communication within MPI applications. The goal is to provide users with the kind of feedback that can help them to check quickly whether or not the actual communication within their application corresponds to the intended one. This paper introduces MP net that focuses on the communication part of parallel applications and emphasizes its spatial character, which is rather hidden in sequential (textual) form.

==> programs/motivational-example/02-unordered-causal-dependency.cpp <==
#include "mpi.h"

int main (int argc, char *argv[]) {
  enum { TAG_A };

  MPI_Init(&argc, &argv);

  int rank, size;
  MPI_Comm_rank(MPI_COMM_WORLD, &rank);
  MPI_Comm_size(MPI_COMM_WORLD, &size);

  if (rank == 0) {
    int ns[size-1];
    for (int i = 0; i < size - 1; i++) { // don't need "src" variable
      MPI_Recv(&ns[i], 1, MPI_INT, (*\highlight{MPI\_ANY\_SOURCE}*), TAG_A, MPI_COMM_WORLD, MPI_STATUS_IGNORE);
    }
  } else {
    MPI_Send(&rank, 1, MPI_INT, 0, TAG_A, MPI_COMM_WORLD);
  }

  MPI_Finalize();
  return 0;
}


==> programs/motivational-example/03-broken-causal-dependency.cpp <==
#include "mpi.h"

int main (int argc, char *argv[]) {
  enum { TAG_A };

  MPI_Init(&argc, &argv);

  int rank, size;
  MPI_Comm_rank(MPI_COMM_WORLD, &rank);
  MPI_Comm_size(MPI_COMM_WORLD, &size);

  if (rank == 0) {
    int ns[size-1];
    MPI_Request requests[size-1];
    for (int i=0, src=1; src < size; i++, src++) {
      (*\highlight{MPI\_Irecv}*)(&ns[i], 1, MPI_INT, src, TAG_A, MPI_COMM_WORLD, &requests[i]);
    }
    (*\highlight{MPI\_Waitall}*)(size-1, requests, MPI_STATUSES_IGNORE);
  } else {
    MPI_Send(&rank, 1, MPI_INT, 0, TAG_A, MPI_COMM_WORLD);
  }

  MPI_Finalize();
  return 0;
}

